StepMix: A Python Package for Pseudo-Likelihood Estimation of Generalized Mixture Models with External Variables

StepMix is an open-source Python package for the pseudo-likelihood estimation (one-, two- and three-step approaches) of generalized finite mixture models (latent profile and latent class analysis) with external variables (covariates and distal outcomes). In many applications in social sciences, the main objective is not only to cluster individuals into latent classes, but also to use these classes to develop more complex statistical models. These models generally divide into a measurement model that relates the latent classes to observed indicators, and a structural model that relates covariates and outcome variables to the latent classes. The measurement and structural models can be estimated jointly using the so-called one-step approach or sequentially using stepwise methods, which present significant advantages for practitioners regarding the interpretability of the estimated latent classes. In addition to the one-step approach, StepMix implements the most important stepwise estimation methods from the literature, including the bias-adjusted three-step methods with Bolk-Croon-Hagenaars and maximum likelihood corrections and the more recent two-step approach. These pseudo-likelihood estimators are presented in this paper under a unified framework as specific expectation-maximization subroutines. To facilitate and promote their adoption among the data science community, StepMix follows the object-oriented design of the scikit-learn library and provides an additional R wrapper.

==> R_code/complete_simulation_old.R <==
library(stepmixr)

# Simulate Data
# Z includes both the covariate (first column) 
# and the response (second column)
datasim = data_bakk_complete(2000, sep_level=.8, nan_ratio=.25, 
                             random_state=42)

# Define the structural model
structural_descriptor = list(
  # Covariate
  covariate = list( 
    model= "covariate",
    n_columns= as.integer(1),
    method= "newton-raphson",
    max_iter = as.integer(1)
  ),
  # Response
  response = list(
    model= "gaussian_unit_nan", # Allow missing values
    n_columns = as.integer(1)
  )
)

# Fit StepMix Estimator
model = stepmix(n_components=3, measurement="binary_nan", 
                structural=structural_descriptor, n_steps=1, 
                random_state=42)
fit1 = fit(model, datasim[[1]], datasim[[2]])

# Retrieve mean parameters
mus = fit1$get_parameters()[['structural']][['response']][['means']]


==> R_code/covariate_simulation_old.R <==
library(stepmixr)

# Simulate data
datasim <- data_bakk_covariate(n_samples=2000, sep_level=.9, 
                               random_state=42)

# Specify optimization parameters for the covariate SM if needed
covariate_params <- list(method    = 'newton-raphson',
                         max_iter  = as.integer(1),
                         intercept = TRUE)

# Fit StepMix Estimator
model <- stepmix(n_components=3, measurement='binary', 
                 structural='covariate', n_steps=1, random_state=42, 
                 structural_params=covariate_params)

fit1 = fit(model, datasim[[1]], datasim[[2]])

# Retrieve coefficients
betas = fit1$get_parameters()[['structural']][['beta']]


# Set a reference class with null coefficients for identifiability
betas = identify_coef(betas)


==> R_code/response_simulation_old.R <==
library(stepmixr)

# Simulate data
datasim <- data_bakk_response(n_samples=2000, sep_level=.9, 
                              random_state=42)

# Fit StepMix Estimator
model = stepmix(n_components=3, measurement='binary', 
                structural='gaussian_unit', n_steps=1, random_state=42)
fit1 <- fit(model, datasim[[1]], datasim[[2]])

# Retrieve mean parameters
mus = fit1$get_parameters()[["structural"]][["means"]]


==> python_code/complete_simulation_old.py <==
from stepmix.datasets import data_bakk_complete
from stepmix import StepMix

# Simulate Data
# Z includes both the covariate (first column) and 
# the response (second column)
Y, Z, labels = data_bakk_complete(2000, sep_level=.8, nan_ratio=.25, 
                                  random_state=42)

# Define the structural model
structural_descriptor = {
    # Covariate
    "covariate": {
        "model": "covariate",
        "n_columns": 1,
        "method": "newton-raphson",
        "max_iter": 1,
    },
    # Response
    "response": {
        "model": "gaussian_unit_nan", # Allow missing values
        "n_columns": 1
    },
}

# Fit StepMix Estimator
model = StepMix(n_components=3, measurement="binary_nan", 
                structural=structural_descriptor, n_steps=1, 
                random_state=42)
model.fit(Y, Z)

# Retrieve structural model response parameters as a dataframe
params = model.get_sm_df().loc["response"]
print(params)

==> python_code/covariate_simulation_old.py <==
from stepmix.datasets import data_bakk_covariate
from stepmix.stepmix import StepMix

# Simulate data
Y, Z_p, _ = data_bakk_covariate(n_samples=2000, sep_level=.9, 
                                random_state=42)

# Specify optimization parameters for the covariate SM if needed
covariate_params = {
    'method' : 'newton-raphson',
    'max_iter' : 1,
    'intercept' : True
}

# Fit StepMix Estimator
model = StepMix(n_components=3, measurement='binary',
                structural='covariate',
                n_steps=1, random_state=42, 
                structural_params=covariate_params)
model.fit(Y, Z_p)

# Retrieve structural model coefficients as a dataframe
betas = model.get_sm_df()

# Set a reference class with null coefficients for identifiability
betas = betas.sub(betas[1], axis=0)
print(betas)

==> python_code/methods.py <==
model.predict(Y, Z_o)        # Predict latent class (X) for each obs.
model.predict_proba(Y, Z_o)  # Predict P(X|Y, Z_o)
model.score(Y, Z_o)          # Average log likelihood
model.aic(Y, Z_o)            # Akaike information criterion
model.bic(Y, Z_o)            # Bayesian information criterion
model.get_mm_df()            # Get DataFrame of MM parameters
model.get_sm_df()            # Get DataFrame of SM parameters
model.get_cw_df()            # Get DataFrame of class weights
model.sample(100)            # Sample 100 observations from fitted model
